The quality assurance test of the SliT ASIC for the J-PARC muon $g-2$/EDM experiment

The SliT ASIC is a readout chip for the silicon strip detector to be used at the J-PARC muon $g-2$/EDM experiment. The production version of SliT128D was designed and mass production was finished. A quality assurance test method for bare SliT128D chips was developed to provide a sufficient number of chips for the experiment. The quality assurance test of the SliT128D chips was performed and 5735 chips were inspected. No defect was observed in chips of 84.3%. Accepting a few channels with poor time walk performance out of 128 channels per chip, more than 90% yield can be achieved, which is sufficient to construct the whole detector.

==> setup.sh <==
#!/bin/sh

source /gluster/share/share_tex_2018.sh

